Performance of a segmented $^{6}$Li-loaded liquid scintillator detector for the PROSPECT experiment

This paper describes the design and performance of a 50 liter, two-segment $^{6}$Li-loaded liquid scintillator detector that was designed and operated as prototype for the PROSPECT (Precision Reactor Oscillation and Spectrum) Experiment. The two-segment detector was constructed according to the design specifications of the experiment. It features low-mass optical separators, an integrated source and optical calibration system, and materials that are compatible with the $^{6}$Li-doped scintillator developed by PROSPECT. We demonstrate a high light collection of 850$\pm$20 PE/MeV, an energy resolution of $\sigma$ = 4.0$\pm$0.2% at 1 MeV, and efficient pulse-shape discrimination of low $dE/dx$ (electronic recoil) and high $dE/dx$ (nuclear recoil) energy depositions. An effective scintillation attenuation length of 85$\pm$3 cm is measured in each segment. The 0.1% by mass concentration of $^{6}$Li in the scintillator results in a measured neutron capture time of $\tau$ = 42.8$\pm$0.2 $\mu s$. The long-term stability of the scintillator is also discussed. The detector response meets the criteria necessary for achieving the PROSPECT physics goals and demonstrates features that may find application in fast neutron detection.

==> compile.sh <==
pdflatex ms.tex
bibtex ms
pdflatex ms.tex
pdflatex ms.tex
open ms.pdf

